Parametric Session States Recover Retrieval Intent without Replaying History

Long-running assistants often interpret follow-up requests whose referents, constraints, and active goals were established many turns earlier. The central challenge is therefore not only context length, but retrieval intent: a current query such as ``use the previous configuration'' may omit the project, entity, and version terms needed to locate relevant evidence. Long-context models can recover those terms by replaying the interaction, but repeatedly pay the cost of processing history. Conventional retrieval-augmented generation (RAG) is cheaper, yet assumes an information-sufficient query; conversational rewriting either rereads the history or depends on an explicitly maintained textual memory. We introduce \emph{Parametric Session State} (\method{}), a reusable session-memory layer that remembers what to search for while keeping factual knowledge external.

==> generate_main_rq3_table.py <==
#!/usr/bin/env python3
"""Generate the compact main-paper RQ3 table from the audited screen CSV."""

from __future__ import annotations

import csv
from pathlib import Path


PAPER_DIR = Path(__file__).resolve().parent
SOURCE = (
    PAPER_DIR.parent
    / "r_redraw"
    / "figures_3_to_7"
    / "data"
    / "figure6_all_models_long.csv"
)
OUTPUT = PAPER_DIR / "generated_main_rq3_selection.tex"
MODEL_ORDER = ("qwen25_7b", "mistral7b", "phi3mini")


def _number(value: str, digits: int = 2) -> str:
    return f"{float(value):.{digits}f}"


def _signed(value: str, digits: int = 2) -> str:
    return f"{float(value):+.{digits}f}"


def main() -> None:
    with SOURCE.open(newline="", encoding="utf-8") as stream:
        rows = list(csv.DictReader(stream))

    grouped = {
        model: [row for row in rows if row["model"] == model]
        for model in MODEL_ORDER
    }
    if any(len(grouped[model]) != 9 for model in MODEL_ORDER):
        raise ValueError("expected exactly nine registered screen cells per model")

    table_rows: list[str] = []
    for model in MODEL_ORDER:
        model_rows = grouped[model]
        canonical_values = {row["canonical_score_pct"] for row in model_rows}
        if len(canonical_values) != 1:
            raise ValueError(f"non-unique canonical score for {model}")

        winners = [row for row in model_rows if row["screen_winner"] == "True"]
        label = model_rows[0]["model_label"]
        canonical = _number(model_rows[0]["canonical_score_pct"])

        if winners:
            if len(winners) != 1:
                raise ValueError(f"non-unique screen winner for {model}")
            winner = winners[0]
            selection = "Last 16 layers"
            screen_delta = _signed(winner["screen_delta_pp"])
            confirmation = (
                f"{_signed(winner['confirmation_effect_pp'])} "
                f"[{_signed(winner['confirmation_ci_low_pp'])}, "
                f"{_signed(winner['confirmation_ci_high_pp'])}]"
            )
            holm = _number(winner["confirmation_holm_p"], 3)
        else:
            selection = "Canonical retained"
            screen_delta = "+0.00"
            confirmation = r"\textemdash"
            holm = r"\textemdash"

        table_rows.append(
            f"{label} & {canonical} & {selection} & {screen_delta} & "
            f"{confirmation} & {holm} \\\\"
        )

    body = "\n".join(table_rows)
    OUTPUT.write_text(
        "% Generated by generate_main_rq3_table.py from the audited screen CSV.\n"
        "\\begin{table}[t]\n"
        "\\caption{Selected cross-backbone RQ3 results. Scores and effects are "
        "All-Recall percentage points. The canonical cell is "
        "$r{=}32$, $\\alpha{=}64$, last-8, single-slot. Confirmation uses a "
        "disjoint 16-session split and reports a 95\\% CI.}\n"
        "\\label{tab:rq3_main_selection}\n"
        "\\centering\n"
        "\\scriptsize\n"
        "\\setlength{\\tabcolsep}{3.2pt}\n"
        "\\begin{tabular}{lrrrrr}\n"
        "\\toprule\n"
        "Model & Canonical & Screen selection & $\\Delta_{\\mathrm{screen}}$ & "
        "$\\Delta_{\\mathrm{confirm}}$ [95\\% CI] & $p_{\\mathrm{Holm}}$ \\\\\n"
        "\\midrule\n"
        f"{body}\n"
        "\\bottomrule\n"
        "\\end{tabular}\n"
        "\\end{table}\n",
        encoding="utf-8",
    )
    print(f"WROTE {OUTPUT}")


if __name__ == "__main__":
    main()


==> r_figures/extract_online_workload.py <==
"""Rebuild Figure 4(b)'s workload CSV from archived measurements (stdlib only)."""
import csv
import hashlib
import json
from pathlib import Path

DATA = Path(__file__).resolve().parent / "data"


def main():
    profile_path = DATA / "source_cost_report.json"
    memory_path = DATA / "source_memory_selection_results.json"
    profile = json.loads(profile_path.read_text())["table"]
    memory = json.loads(memory_path.read_text())
    labels = {
        "raw": "Raw",
        "cached_query_target": "Query + supplied clue",
        "card32": "Compact card",
        "pss": "PSS clue",
        "full_history": "Full history",
        "guarded": "Guarded PSS",
    }
    rows = []
    for row in profile:
        arm = row["method"]
        assert arm in labels and row["measured_requests"] == 72
        rows.append(dict(
            protocol="profile", method=arm, label=labels[arm],
            family="pss" if arm == "pss" else "router" if arm == "guarded" else "baseline",
            llm_calls=row["llm_calls"], evidence_queries=row["retrieval_calls"],
            memory_context_tokens=row["online_history_tokens"], requests=72,
            max_generation_tokens=64, rule_scan_records=0, mean_generated_tokens="",
        ))
    # LLM counts follow the generation loop in run_pss_memory_selection.py.
    # The other two plotted quantities are measured in the archived result.
    methods = [
        ("bank_all", "All-record concatenation", 0),
        ("bank_rrf", "Record-wise RRF", 0),
        ("pss", "PSS", 1),
        ("structured_lookup", "Structured rule lookup*", 0),
        ("bank_rewrite", "LLM bank rewriting", 1),
    ]
    for arm, label, calls in methods:
        a = next(r for r in memory["component_costs"] if r["k"] == 16 and r["arm"] == arm and r["retriever"] == "bge_m3")
        b = next(r for r in memory["component_costs"] if r["k"] == 16 and r["arm"] == arm and r["retriever"] == "bm25")
        for field in ("context_tokens", "retrieval_calls", "generated_tokens", "n"):
            assert a[field] == b[field], (arm, field)
        assert a["n"] == 80
        assert a["retrieval_calls"] == (16 if arm == "bank_rrf" else 1)
        rows.append(dict(
            protocol="multi_record_k16", method=arm, label=label,
            family="pss" if arm == "pss" else "baseline",
            llm_calls=calls, evidence_queries=a["retrieval_calls"],
            memory_context_tokens=a["context_tokens"], requests=80,
            max_generation_tokens=256, rule_scan_records=16 if arm == "structured_lookup" else 0,
            mean_generated_tokens=a["generated_tokens"],
        ))
    assert len(rows) == 11
    with (DATA / "online_workload.csv").open("w", newline="") as stream:
        writer = csv.DictWriter(stream, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)
    provenance = {
        "inputs": {p.name: hashlib.sha256(p.read_bytes()).hexdigest() for p in (profile_path, memory_path)},
        "memory_result_archive_member": "pss_memory_selection_20260907_v1/report/results.json",
        "profile_scope": "8 sessions; 3 writer seeds; 3 repeats; 72 requests per method; BM25; 64-token generation cap",
        "memory_scope": memory["scope"],
        "memory_generation_cap": 256,
        "unit": "Per user question. Memory-context tokens are means; generation/evidence-query counts are path counts.",
        "memory_tokens": "Text memory supplied in LLM prompts, excluding question and fixed prompt. Zero does not mean no text cache or no retrieval-query text.",
        "structured_lookup": "Local alias/facet rule scan over 16 records, followed by ONE evidence query. No LLM call.",
        "evidence_queries": "Logical queries to the evidence index, not provider API/tool invocations or LLM calls.",
        "not_total_compute": "Columns have different units and are not summed. They exclude offline writing, state I/O, generation length, final answering, and storage; full accounting stays in the appendix.",
        "llm_count_sources": ["prototype/run_pss_small_strengthening.py:656-697", "prototype/run_pss_memory_selection.py:386-403"],
        "retrieval_count_sources": ["prototype/run_pss_memory_selection.py:448-482", "prototype/pss_memory_selection.py:122-137"],
    }
    (DATA / "online_workload_provenance.json").write_text(json.dumps(provenance, indent=2) + "\n")
    print("ONLINE_WORKLOAD_DATA_COMPLETE", len(rows))


if __name__ == "__main__":
    main()


==> r_figures/plot_complete_cost.R <==
# Run in R.app: source("/Users/qingsenma/Desktop/rl/paper/iclr2027_cross_model_revision/r_figures/plot_complete_cost.R")
# Uses the installed R framework shared by R.app and Rscript.
suppressPackageStartupMessages({ library(ggplot2); library(patchwork) })
entry <- tryCatch(sys.frame(1)$ofile, error = function(e) NULL)
if (is.null(entry)) {
  flag <- grep("^--file=", commandArgs(FALSE), value = TRUE)
  if (length(flag)) entry <- sub("^--file=", "", flag[[1]])
}
if (is.null(entry)) stop("Run with source(full_path) in R.app or Rscript full_path.")
here <- dirname(normalizePath(entry))
out <- normalizePath(file.path(here, "..", "figures"))
perf <- read.csv(file.path(here, "data", "main_retrieval.csv"))
cost <- read.csv(file.path(here, "data", "complete_online_cost.csv"))
stopifnot(nrow(perf) == 9, nrow(cost) == 6,
          cost$llm_calls[cost$method == "guarded"] == 2,
          cost$retrieval_calls[cost$method == "guarded"] == 3,
          cost$online_history_tokens[cost$method == "guarded"] > 0)

# Editable figure settings.
FONT <- "Helvetica"
WIDTH <- 7.15
HEIGHT <- 3.05
BLUE <- "#326FA8"
ORANGE <- "#C97922"
GRAY <- "#AAB2BB"
DARK <- "#596575"
COLORS <- c(baseline = GRAY, reference = DARK, pss = BLUE, router = ORANGE)
theme_paper <- function() {
  theme_classic(base_size = 8, base_family = FONT) +
    theme(axis.line.y = element_blank(), axis.ticks.y = element_blank(),
          axis.line.x = element_line(linewidth = .3, colour = "#77818B"),
          axis.text = element_text(colour = "#26313C"),
          panel.grid.major.x = element_line(linewidth = .25, colour = "#E4E8EC"),
          plot.title = element_text(face = "bold", size = 9),
          plot.subtitle = element_text(size = 7, colour = "#596575", margin = margin(b = 7)),
          plot.margin = margin(5, 8, 5, 3), legend.position = "none")
}
perf_names <- c(raw = "Raw query", recent = "Recent-128", card = "Compact card-32",
                summary = "Summary-128", full = "Full-session rewrite",
                state = "PSS clue", rrf = "Raw + PSS RRF", guarded = "Guarded PSS",
                gold = "Gold query (reference)")
perf <- perf[order(perf$score_pct), ]
perf$label <- factor(perf_names[perf$method], levels = unname(perf_names[perf$method]))
p1 <- ggplot(perf, aes(score_pct, label, fill = family)) +
  geom_col(width = .62) +
  geom_text(aes(label = sprintf("%.2f", score_pct)), hjust = -.15, family = FONT, size = 2.5) +
  scale_fill_manual(values = COLORS) +
  scale_x_continuous(limits = c(0, 94), breaks = seq(0, 80, 20), expand = expansion(mult = c(0, 0))) +
  labs(title = "(a) Retrieval on PSS-320", subtitle = "256 test sessions; three writer seeds",
       x = "Evidence All-Recall@4 (%)", y = NULL) + theme_paper()

cost_order <- c("raw", "cached_query_target", "card32", "pss", "full_history", "guarded")
cost_names <- c(raw = "Raw", cached_query_target = "Query + supplied clue", card32 = "Compact card",
                pss = "PSS clue", full_history = "Full history", guarded = "Guarded PSS")
cost$label_text <- sprintf("%s  [%d / %d]", cost_names[cost$method], cost$llm_calls, cost$retrieval_calls)
cost$label <- factor(cost$label_text, levels = rev(cost$label_text[match(cost_order, cost$method)]))
cost$family <- ifelse(cost$method == "pss", "pss", ifelse(cost$method == "guarded", "router", "baseline"))
cost$time_label <- ifelse(cost$wall_seconds < .01, sprintf("%.4f", cost$wall_seconds), sprintf("%.3f", cost$wall_seconds))
p2 <- ggplot(cost, aes(wall_seconds, label, fill = family)) +
  geom_col(width = .6) +
  geom_point(aes(colour = family), size = 1.4, show.legend = FALSE) +
  geom_text(aes(label = time_label), nudge_x = .045, hjust = 0, family = FONT, size = 2.5) +
  scale_fill_manual(values = COLORS) + scale_colour_manual(values = COLORS) +
  scale_x_continuous(limits = c(0, 3.2), breaks = 0:3, expand = expansion(mult = c(0, 0))) +
  labs(title = "(b) Complete online path cost", subtitle = "8-session profile; [LLM / retrieval calls]",
       x = "Mean latency (s), excluding final answering", y = NULL) + theme_paper()
figure <- p1 + p2 + plot_layout(widths = c(1.03, 1))

save_all <- function(plot, stem, width, height) {
  native_pdf <- function(filename, width, height, ...) {
    grDevices::quartz(type = "pdf", file = filename, width = width, height = height,
                      family = FONT, bg = "white")
  }
  ggsave(file.path(out, paste0(stem, ".pdf")), plot, width = width, height = height,
         device = native_pdf, bg = "white")
  ggsave(file.path(out, paste0(stem, ".svg")), plot, width = width, height = height,
         device = svglite::svglite, bg = "white")
  ggsave(file.path(out, paste0(stem, ".png")), plot, width = width, height = height,
         device = grDevices::png, type = "quartz", dpi = 300, bg = "white")
}
save_all(figure, "rq1_main_performance_cost_corrected", WIDTH, HEIGHT)

# A separate editable accounting plot makes prompt/card inputs explicit.
# A pseudo-log horizontal axis retains a real zero and a readable long-history range.
cost$hist_label <- ifelse(cost$online_history_tokens == 0, "0", sprintf("%.1f", cost$online_history_tokens))
cost$hist_label_x <- ifelse(cost$online_history_tokens == 0, .45, cost$online_history_tokens * 1.15)
p3 <- ggplot(cost, aes(online_history_tokens, label, colour = family)) +
  geom_segment(aes(x = 0, xend = online_history_tokens, yend = label), linewidth = .7) +
  geom_point(size = 2.2) +
  geom_text(aes(x = hist_label_x, label = hist_label), hjust = 0, colour = "#26313C", size = 2.6, family = FONT) +
  scale_colour_manual(values = COLORS) +
  scale_x_continuous(trans = scales::pseudo_log_trans(base = 10),
                     breaks = c(0, 1, 10, 100, 1000, 10000), limits = c(0, 30000)) +
  labs(title = "History-derived text in LLM prompts", subtitle = "Direct clue retrieval has no LLM prompt; the text cache still exists",
       x = "Mean tokens (pseudo-log scale)", y = NULL) + theme_paper()
save_all(p3, "pss_complete_history_input_accounting", 7.15, 2.7)
writeLines(capture.output(sessionInfo()), file.path(here, "data", "R_session_info.txt"))
if (interactive()) print(figure)
message("R_COST_FIGURES_COMPLETE: ", out)


==> r_figures/plot_online_workload.R <==
# In R.app, select this script with: source(file.choose())
# Rscript plot_online_workload.R uses the same installed R framework.
suppressPackageStartupMessages({ library(ggplot2); library(patchwork) })
entry <- tryCatch(sys.frame(1)$ofile, error = function(e) NULL)
if (is.null(entry)) {
  flag <- grep("^--file=", commandArgs(FALSE), value = TRUE)
  if (length(flag)) entry <- sub("^--file=", "", flag[[1]])
}
if (is.null(entry)) stop("Run with source(path) in R.app or Rscript path.")
here <- dirname(normalizePath(entry))
out <- normalizePath(file.path(here, "..", "figures"))
perf <- read.csv(file.path(here, "data", "main_retrieval.csv"))
work <- read.csv(file.path(here, "data", "online_workload.csv"))
stopifnot(nrow(perf) == 9, nrow(work) == 11,
          work$evidence_queries[work$method == "bank_rrf"] == 16,
          work$evidence_queries[work$method == "structured_lookup"] == 1,
          work$llm_calls[work$method == "bank_rewrite"] == 1,
          all(work$memory_context_tokens[work$family == "pss"] == 0))

FONT <- "Helvetica"
WIDTH <- 7.8
HEIGHT <- 3.45
BLUE <- "#326FA8"
ORANGE <- "#C97922"
COLORS <- c(baseline = "#AAB2BB", reference = "#596575", pss = BLUE, router = ORANGE)

# Panel (a): original data, labels, and ordering are preserved.
perf_names <- c(raw = "Raw query", recent = "Recent-128", card = "Compact card-32",
                summary = "Summary-128", full = "Full-session rewrite",
                state = "PSS clue", rrf = "Raw + PSS RRF", guarded = "Guarded PSS",
                gold = "Gold query (reference)")
perf <- perf[order(perf$score_pct), ]
perf$label <- factor(perf_names[perf$method], levels = unname(perf_names[perf$method]))
p1 <- ggplot(perf, aes(score_pct, label, fill = family)) +
  geom_col(width = .62) +
  geom_text(aes(label = sprintf("%.2f", score_pct)), hjust = -.15, family = FONT, size = 2.7) +
  scale_fill_manual(values = COLORS) +
  scale_x_continuous(limits = c(0, 94), breaks = seq(0, 80, 20), expand = expansion(mult = c(0, 0))) +
  coord_cartesian(clip = "off") +
  labs(title = "(a) Retrieval on PSS-320", subtitle = "256 test sessions; three writer seeds",
       x = "Evidence All-Recall@4 (%)", y = NULL) +
  theme_classic(base_size = 8.5, base_family = FONT) +
  theme(axis.line.y = element_blank(), axis.ticks.y = element_blank(),
        axis.line.x = element_line(linewidth = .3, colour = "#77818B"),
        axis.text = element_text(colour = "#26313C"),
        panel.grid.major.x = element_line(linewidth = .25, colour = "#E4E8EC"),
        plot.title = element_text(face = "bold", size = 9.5, hjust = 0, vjust = 1, margin = margin(b = 3)),
        plot.subtitle = element_text(size = 7.5, hjust = 0, vjust = 1, colour = "#596575", margin = margin(b = 7)),
        plot.title.position = "plot",
        plot.margin = margin(5, 12, 5, 3), legend.position = "none")

# Panel (b) is a workload matrix: the three units are never added together.
# Explicit protocol groups prevent a cross-protocol runtime comparison.
work$y <- c(12.05, 11.1, 10.15, 9.2, 8.25, 7.3, 5.45, 4.5, 3.55, 2.6, 1.65)
work$colour <- ifelse(work$family == "pss", BLUE, ifelse(work$family == "router", ORANGE, "#26313C"))
work$face <- ifelse(work$family %in% c("pss", "router"), "bold", "plain")
work$token_label <- ifelse(work$memory_context_tokens == 0, "0",
                           formatC(work$memory_context_tokens, format = "f", digits = 2, big.mark = ","))
work$token_label[work$memory_context_tokens == 21.625] <- "21.625"
highlight <- work[work$family == "pss", ]
row_rules <- data.frame(y = work$y - .46)
p2 <- ggplot() +
  geom_rect(data = highlight, aes(xmin = 0, xmax = 10, ymin = y - .46, ymax = y + .46),
            fill = "#EAF2F9", colour = NA) +
  geom_segment(data = row_rules, aes(x = 0, xend = 10, y = y, yend = y), colour = "#E4E8EC", linewidth = .2) +
  annotate("text", x = c(.06, 5.6, 7.2, 9.2), y = 14.1,
           label = c("Method", "LLM\ncalls", "Evidence\nqueries", "Memory\ntokens to LLM"),
           hjust = c(0, .5, .5, .5), family = FONT, fontface = "bold", size = 2.8, lineheight = .95) +
  annotate("segment", x = 0, xend = 10, y = 13.4, yend = 13.4, colour = "#77818B", linewidth = .35) +
  annotate("text", x = .06, y = 12.86, label = "8-session profile  |  64-token generation cap", hjust = 0,
           family = FONT, fontface = "bold", colour = "#596575", size = 2.65) +
  annotate("text", x = .06, y = 6.31, label = "16-record memory  |  256-token generation cap", hjust = 0,
           family = FONT, fontface = "bold", colour = "#596575", size = 2.65) +
  geom_text(data = work, aes(x = .06, y = y, label = label, colour = colour, fontface = face),
            hjust = 0, family = FONT, size = 2.85) +
  geom_text(data = work, aes(x = 5.6, y = y, label = llm_calls, colour = colour, fontface = face), family = FONT, size = 2.85) +
  geom_text(data = work, aes(x = 7.2, y = y, label = evidence_queries, colour = colour, fontface = face), family = FONT, size = 2.85) +
  geom_text(data = work, aes(x = 9.2, y = y, label = token_label, colour = colour, fontface = face), family = FONT, size = 2.85) +
  annotate("text", x = .06, y = .62, label = "*Local rule scan of 16 records; one evidence query.", hjust = 0,
           family = FONT, colour = "#596575", size = 2.5) +
  scale_colour_identity() +
  scale_x_continuous(limits = c(0, 10.2), expand = expansion(mult = c(0, 0))) +
  scale_y_continuous(limits = c(.1, 14.65), expand = expansion(mult = c(0, 0))) +
  labs(title = "(b) Online retrieval workload", subtitle = "Per question; memory-token counts are means") +
  theme_classic(base_size = 8.5, base_family = FONT) +
  theme(axis.line = element_blank(), axis.ticks = element_blank(),
        axis.text = element_blank(), axis.title = element_blank(),
        panel.grid = element_blank(), plot.title.position = "plot",
        plot.title = element_text(face = "bold", size = 9.5, hjust = 0, vjust = 1, margin = margin(b = 3)),
        plot.subtitle = element_text(size = 7.5, hjust = 0, vjust = 1, colour = "#596575", margin = margin(b = 7)),
        plot.margin = margin(5, 3, 5, 2))

# Keep the left panel readable while allowing the matrix its three separate units.
figure <- wrap_elements(full = p1) + wrap_elements(full = p2) + plot_layout(widths = c(.94, 1.28))
native_pdf <- function(filename, width, height, ...) {
  grDevices::quartz(type = "pdf", file = filename, width = width, height = height,
                    family = FONT, bg = "white")
}
stem <- file.path(out, "rq1_main_performance_workload")
ggsave(paste0(stem, ".pdf"), figure, width = WIDTH, height = HEIGHT, device = native_pdf, bg = "white")
ggsave(paste0(stem, ".svg"), figure, width = WIDTH, height = HEIGHT, device = svglite::svglite, bg = "white")
ggsave(paste0(stem, ".png"), figure, width = WIDTH, height = HEIGHT, device = grDevices::png,
       type = "quartz", dpi = 300, bg = "white")
writeLines(capture.output(sessionInfo()), file.path(here, "data", "R_workload_session_info.txt"))
if (interactive()) print(figure)
message("R_WORKLOAD_FIGURE_COMPLETE: ", stem)


==> r_figures/prepare_followup_data.py <==
"""Rebuild editable CSVs and appendix tables from the supplied server reports.

No inference from aggregate percentages: effect estimates/p-values are copied
from their reported test families, and missing comparisons remain untested.
"""
import csv
import hashlib
import json
import re
from pathlib import Path

ROOT = Path(__file__).resolve().parent
DATA = ROOT / "data"
TABLES = ROOT.parent / "appendices" / "followup_tables"
DATA.mkdir(exist_ok=True)
TABLES.mkdir(parents=True, exist_ok=True)
S = (ROOT / "sources/small_v3_terminal.txt").read_text()
R = (ROOT / "sources/mechanism_v1_terminal.txt").read_text()


def csv_write(name, rows):
    with (DATA / name).open("w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=list(rows[0]))
        w.writeheader()
        w.writerows(rows)


def markdown_rows(text):
    for line in text.splitlines():
        if line.strip().startswith("|"):
            cells = [s.strip() for s in line.strip().strip("|").split("|")]
            if cells[0] in ("bge_m3", "bm25"):
                yield cells


decoder = json.JSONDecoder()
objects, pos = [], 0
while pos < len(S):
    if S[pos] == "{":
        try:
            obj, end = decoder.raw_decode(S, pos)
            objects.append(obj)
            pos = end
            continue
        except json.JSONDecodeError:
            pass
    pos += 1
cost = next(v for v in objects if "router_measured" in v)
qa = next(v for v in objects if "controlled_question_source" in v)
resources = next(v for v in objects if "compute_equality_claim" in v)
audit = next(v for v in objects if "all_registered_cells_present" in v)
assert audit["complete"] and audit["rows"] == 4800 and cost["router_measured"]
csv_write("complete_online_cost.csv", cost["table"])
(DATA / "source_cost_report.json").write_text(json.dumps(cost, indent=2)+"\n")
(DATA / "source_resources.json").write_text(json.dumps(resources, indent=2)+"\n")
with (ROOT / "sources/original_main_performance.csv").open() as f:
    # Historical x positions in the old plot are intentionally not propagated.
    performance = [{k: row[k] for k in ("order", "method", "display_name", "family", "score_pct")}
                   for row in csv.DictReader(f)]
csv_write("main_retrieval.csv", performance)
recalls = []
for stage, text in (("S", S), ("R", R)):
    for cells in markdown_rows(text):
        if (stage == "S" and len(cells) == 4 and cells[2] == "32") or (stage == "R" and len(cells) == 3):
            recalls.append(dict(stage=stage, retriever=cells[0], arm=cells[1], recall_pct=float(cells[-1])))
assert len(recalls) == 46
csv_write("followup_recall.csv", recalls)

effects = []
sections = [
    ("S", "primary", S.split("Fixed primary family", 1)[1].split("Secondary recovery family", 1)[0]),
    ("S", "secondary", S.split("Secondary recovery family", 1)[1].split("All probe types", 1)[0]),
    ("R", "primary", R.split("## primary_family", 1)[1].split("## secondary_family", 1)[0]),
    ("R", "secondary", R.split("## secondary_family", 1)[1].split("## All descriptive strata", 1)[0]),
]
for stage, family, text in sections:
    for cells in markdown_rows(text):
        if cells[1] in ("Retriever", "PSS minus"):
            continue
        if stage == "S" and family == "secondary":
            lo = hi = None
            p = float(cells[3])
        else:
            lo, hi = map(float, re.findall(r"[+-]?\d+\.\d+", cells[3]))
            p = float(cells[4])
        effects.append(dict(stage=stage, family=family, retriever=cells[0], reference=cells[1],
                            effect_pp=float(cells[2]), ci_low_pp=lo, ci_high_pp=hi, p_holm=p))
assert len(effects) == 36, len(effects)
csv_write("followup_effects.csv", effects)
qa_rows = [dict(mode=e["mode"], reference=e["reference"], effect_pp=100*e["effect"],
                ci_low_pp=100*e["ci_95"][0], ci_high_pp=100*e["ci_95"][1], p_holm=e["p_holm"])
           for e in qa["effects"]]
csv_write("controlled_and_interface_qa.csv", qa_rows)

names = {
    "raw": "Raw query", "cached_target": "Supplied clue", "cached_query_target": "Query + supplied clue",
    "cached_pair": "Query + labeled clue pair", "card32": "Compact card-32 rewrite",
    "text128": "Text-128 rewrite", "text256": "Text-256 rewrite", "text512": "Text-512 rewrite",
    "structured256": "Structured-256 rewrite", "base_rewrite": "Base-model rewrite",
    "clue_rewrite": "Supplied clue-pair rewrite", "pss": "PSS online readout", "pss_live": "PSS online readout",
    "pss_wrong": "Matched-wrong PSS", "pss_cache_direct": "Query + fixed PSS readout",
    "pss_cache_rewrite": "Fixed PSS readout + base rewrite",
}


def write_table(name, body, columns, caption, label):
    # H placement keeps each subsection with its complete evidence table.
    colsep = "2.8pt" if name.startswith("effects_") else "4pt"
    text = ("\\begin{table}[H]\n\\centering\n\\footnotesize\n"
            f"\\setlength{{\\tabcolsep}}{{{colsep}}}\n"
            f"\\caption{{{caption}}}\n\\label{{{label}}}\n"
            f"\\begin{{tabular}}{{{columns}}}\n\\toprule\n" + body +
            "\\bottomrule\n\\end{tabular}\n\\end{table}\n")
    (TABLES / name).write_text(text)


lookup = {(r["stage"], r["arm"], r["retriever"]): r["recall_pct"] for r in recalls}
order = ["raw", "cached_target", "cached_query_target", "cached_pair", "card32", "text128", "text256", "text512",
         "structured256", "base_rewrite", "clue_rewrite", "pss_live", "pss_wrong", "pss_cache_direct", "pss_cache_rewrite"]
body = ("& \\multicolumn{2}{c}{Text-memory controls (S)} & \\multicolumn{2}{c}{Readout controls (R)} \\\\\n"
        "\\cmidrule(lr){2-3}\\cmidrule(lr){4-5}\nMethod & BGE-M3 & BM25 & BGE-M3 & BM25 \\\\\n\\midrule\n")
for arm in order:
    values = []
    for stage in ("S", "R"):
        for ret in ("bge_m3", "bm25"):
            value = lookup.get((stage, "pss" if stage == "S" and arm == "pss_live" else arm, ret))
            values.append("--" if value is None else f"{value:.2f}")
    body += names[arm] + " & " + " & ".join(values) + " \\\\\n"
write_table("recall.tex", body, "lrrrr",
            "Session-level evidence All-Recall@4 (percent), with complete method coverage in each protocol. "
            "S and R reuse the same 32 sessions and 96 states but execute separate readout runs; their estimates are reported separately. "
            "A dash denotes a method outside that protocol, not a zero score.", "tab:followup_recall")

for stage in ("S", "R"):
    body = "Reference & \\multicolumn{3}{c}{BGE-M3} & \\multicolumn{3}{c}{BM25} \\\\\n"
    body += "\\cmidrule(lr){2-4}\\cmidrule(lr){5-7}\n& $\\Delta$ & 95\\% CI & $p_H$ & $\\Delta$ & 95\\% CI & $p_H$ \\\\\n"
    for family in ("primary", "secondary"):
        subset = [e for e in effects if e["stage"] == stage and e["family"] == family]
        body += "\\midrule\n\\multicolumn{7}{l}{\\textit{" + family.capitalize() + " family}} \\\\\n"
        refs = list(dict.fromkeys(e["reference"] for e in subset))
        for ref in refs:
            values = []
            for ret in ("bge_m3", "bm25"):
                e = next(e for e in subset if e["reference"] == ref and e["retriever"] == ret)
                ci = "--" if e["ci_low_pp"] is None else f"[{e['ci_low_pp']:+.2f}, {e['ci_high_pp']:+.2f}]"
                p = "$<0.001$" if e["p_holm"] < .001 else f"{e['p_holm']:.3f}"
                values += [f"{e['effect_pp']:+.2f}", ci, p]
            body += names[ref] + " & " + " & ".join(values) + " \\\\\n"
    write_table(f"effects_{stage}.tex", body, "lrrrrrr",
                f"Protocol {stage}: PSS online readout minus each reference (percentage points). "
                "Two-sided paired tests use session means; $p_H$ is Holm-adjusted within each listed family across both retrievers. "
                "Intervals are unadjusted paired bootstrap intervals." +
                (" Missing S-secondary intervals were not included in the source summary." if stage == "S" else ""),
                f"tab:followup_effects_{stage}")

body = "Reader input & Reference & $\\Delta$ F1 (pp) & 95\\% CI (pp) & $p_H$ \\\\\n\\midrule\n"
for e in qa_rows:
    mode = "Fixed question" if e["mode"] == "controlled" else "Retrieval query as question"
    p = "$<0.001$" if e["p_holm"] < .001 else f"{e['p_holm']:.3f}"
    body += f"{mode} & {names[e['reference']]} & {e['effect_pp']:+.2f} & [{e['ci_low_pp']:+.2f}, {e['ci_high_pp']:+.2f}] & {p} \\\\\n"
write_table("qa.tex", body, "llrrr",
            "Answer-interface analysis on 16 sessions from S. Effects are PSS minus reference; "
            "Holm correction covers all eight comparisons. Both interfaces use the same retrieved evidence for a given method and probe.",
            "tab:followup_qa")

cost_names = {"raw": "Raw query", "cached_query_target": "Query + supplied clue", "card32": "Compact card rewrite",
              "pss": "PSS clue", "full_history": "Full-history rewrite", "guarded": "Complete Guarded PSS"}
body = "Method & Mean (s) & p50 (s) & p95 (s) & Prompt & Hist. & LM & Ret. \\\\\n\\midrule\n"
for r in cost["table"]:
    body += (f"{cost_names[r['method']]} & {r['wall_seconds']:.4f} & {r['p50_wall_seconds']:.4f} & {r['p95_wall_seconds']:.4f} & "
             f"{r['prompt_tokens']:.2f} & {r['online_history_tokens']:.2f} & {r['llm_calls']} & {r['retrieval_calls']} \\\\\n")
write_table("cost.tex", body, "lrrrrrrr",
            "Complete online clue/retrieval/router costs for S: eight sessions, three writer seeds, "
            "three timed repeats (72 requests per method), BM25, and a 64-token readout budget. "
            "Prompt and Hist. count total and history-derived tokens in LLM prompts; a directly searched cached clue is not an LLM input. "
            "LM/Ret. count model and retrieval calls. Final answering and offline indexing are excluded.", "tab:followup_cost")

provenance = {"sources": {p.name: hashlib.sha256(p.read_bytes()).hexdigest() for p in (ROOT/"sources").iterdir()},
              "S_manifest_sha256": audit["manifest_sha256"], "recall_rows": len(recalls), "effect_rows": len(effects),
              "qa_comparisons": len(qa_rows), "cost_methods": len(cost["table"]),
              "inference": "reported statistics transcribed; no new significance computed from rounded aggregates",
              "source_precision": "retrieval means/effects copied from printed tables; cost/QA taken from full JSON in the terminal report"}
(DATA / "provenance.json").write_text(json.dumps(provenance, indent=2)+"\n")
print(json.dumps(provenance, indent=2))

